A combined HST and XMM-Newton campaign for the magnetic O9.7 V star HD 54879: towards constraining the weak-wind problem of massive stars

Context: HD 54879 (O9.7 V) is one of a dozen O-stars for which an organized atmospheric magnetic field has been detected. To gain insights into the interplay between atmospheres, winds, and magnetic fields of massive stars, we acquired UV and X-ray data of HD 54879 using the Hubble Space Telescope and the XMM-Newton satellite. In addition, 35 optical amateur spectra were secured to study the variability of HD 54879. A multiwavelength (X-ray to optical) spectral analysis is performed using the Potsdam Wolf-Rayet (PoWR) model atmosphere code and the xspec software. Results: The photospheric parameters are typical for an O9.7 V star. The microturbulent, macroturbulent, and projected rotational velocities are lower than previously suggested (<4 km/s). An initial mass of 16$\,M_\odot$ and an age of 5 Myr are inferred from evolutionary tracks. We derive a mean X-ray emitting temperature of $\log T_{\rm X} = 6.7\,$[K] and an X-ray luminosity of $\log L_\text{X} = 32\,$[erg/s]. Short- and long-scale variability is seen in the H-alpha line, but only a very long period of $P \approx 5\,$yr could be estimated. Assessing the circumstellar density of HD 54879 using UV spectra, we can roughly estimate the mass-loss rate HD 54879 would have in the absence of a magnetic field as $\log \dot{M}_{B=0}\approx -9.0\,[{M_\odot}/{\rm yr}]$. The magnetic field traps the stellar wind up to the Alfv\'en radius > $12\,R_\odot$, implying that its true mass-loss rate is $\log \dot{M}< -10.2\,[{M_\odot}/{\rm yr}]$. Hence, density enhancements around magnetic stars can be exploited to estimate mass-loss rates of non-magnetic stars of similar spectral types, essential for resolving the weak wind problem. Conclusions: Our study confirms that strongly magnetized stars lose little or no mass, and supplies important constraints on the weak-wind problem of massive main sequence stars.

==> figs/starsketch.py <==
import numpy as np
#from pylab import *
import pylab as pl
import matplotlib.pyplot as plt

#r = np.arange(0, 2, 0.01)
#theta = 2 * np.pi * r
thetastars = np.arange(20, 95., 15.) * np.pi/180.
mustars = np.sin(thetastars)

thetas = np.arange(0., 360., 0.01) * np.pi/180.

mus = np.sin(thetas)


rsarr = [(1 - mus**2) / (1 - mustar**2) for mustar in mustars]



ax = plt.subplot(111)
plt.Circle((0., 0.), 1., transform=ax.transData._b, color="red", alpha=0.4)
ax = plt.subplot(111, projection='polar')
for rs in rsarr:
      ax.plot(thetas, rs, color='black')
ax.plot(thetas, thetas*0 +1., color='red'
#plt.Circle((0.5, 0.5), 0.2, color='blue')   
#ax.add_artist(circle)
ax.set_rmax(5)
ax.set_rticks([])  # less radial ticks
#ax.yaxis.grid(False)
ax.set_xticklabels([])
#ax.set_rlabel_position()  # get radial labels away from plotted line
ax.grid(False)
ax.spines['polar'].set_visible(False)



##ax.set_title("A line plot on a polar axis", va='bottom')
plt.savefig('starsketch.png')
plt.close()
plt.cla()
plt.clf()

